Statistical Inference for Fisher Market Equilibrium

Statistical inference under market equilibrium effects has attracted increasing attention recently. In this paper we focus on the specific case of linear Fisher markets. They have been widely use in fair resource allocation of food/blood donations and budget management in large-scale Internet ad auctions. In resource allocation, it is crucial to quantify the variability of the resource received by the agents (such as blood banks and food banks) in addition to fairness and efficiency properties of the systems. For ad auction markets, it is important to establish statistical properties of the platform's revenues in addition to their expected values. To this end, we propose a statistical framework based on the concept of infinite-dimensional Fisher markets. In our framework, we observe a market formed by a finite number of items sampled from an underlying distribution (the "observed market") and aim to infer several important equilibrium quantities of the underlying long-run market. These equilibrium quantities include individual utilities, social welfare, and pacing multipliers. Through the lens of sample average approximation (SSA), we derive a collection of statistical results and show that the observed market provides useful statistical information of the long-run market. In other words, the equilibrium quantities of the observed market converge to the true ones of the long-run market with strong statistical guarantees. These include consistency, finite sample bounds, asymptotics, and confidence. As an extension, we discuss revenue inference in quasilinear Fisher markets.

==> code/check_breakpoint_differentiability.m <==
syms b1 b2
c = (2*b2 - b1) / (b1 + b2);

% Triangular case
f = b2 * (2 *c - c^2 / 2) + b1 * ( 3/2 - c^2 /2 - c);

% out_ = latex(hessian(f,[b1, b2]));
% out_ = strrep(out_,'b_{1}','\beta_{1}');
% out_ = strrep(out_,'\left(\begin{array}{cc}','\begin{bmatrix}');
% out_ = strrep(out_,'\end{array}\right)','\end{bmatrix}');
% output_tex = strrep(out_,'b_{2}','\beta_{2}')

J = jacobian(f, [b1,b2]);
H = hessian(f,[b1, b2]);
b1=.5; b2=1; subs(H)
b1= 1; b2= .5; subs(H)


==> code/check_matrix_multiplication.m <==

d = 4;
A = diag(rand(1,d));

B = diag(rand(1,d));

C = rand(d); C = C.' * C;

AB = A*B;

Left =  (A *  C * B).' * (A *  C * B)

Right = C * (AB).' * (AB) * C

==> code/numerical/cache/try_mosek.py <==
import sys
import mosek

# Define a stream printer to grab output from MOSEK
def streamprinter(text):
    sys.stdout.write(text)
    sys.stdout.flush()

env = mosek.Env()
task = mosek.Task(env)
c = [1.0, 1.0, 0.0]
a = [1.0, 1.0, 1.0]
inf = 0.0
numvar, numcon = 3, 1
task.appendcons(numcon)
task.appendvars(numvar)

task.putcslice(0, numvar, c)
task.putarow(0, [0, 1, 2], a)
task.putvarboundslice(0, numvar, [mosek.boundkey.fr] * numvar, [inf] * numvar, [inf] * numvar)
task.putconbound(0, mosek.boundkey.fx, 1.0, 1.0)

task.appendafes(3)
task.putafefentrylist([0, 1, 2],         # Rows 
                        [0, 1, 2],         # Columns 
                            [1.0] * 3)

        # Exponential cone (x(0),x(1),x(2)) \in EXP 
expdomain  = task.appendprimalexpconedomain()
task.appendacc(expdomain,               # Domain
                       [0, 1, 2],               # Rows from F 
                       None)                    # Unused 

        # Input the objective sense (minimize/maximize)
task.putobjsense(mosek.objsense.minimize)

        # Optimize the task
task.optimize()
        # Print a summary containing information
        # about the solution for debugging purposes
task.solutionsummary(mosek.streamtype.msg)
prosta = task.getprosta(mosek.soltype.itr)
solsta = task.getsolsta(mosek.soltype.itr)

        # Output a solution
        xx = task.getxx(mosek.soltype.itr)

        if solsta == mosek.solsta.optimal:
            print("Optimal solution: %s" % xx)
        elif solsta == mosek.solsta.dual_infeas_cer:
            print("Primal or dual infeasibility.\n")
        elif solsta == mosek.solsta.prim_infeas_cer:
            print("Primal or dual infeasibility.\n")
        elif mosek.solsta.unknown:
            print("Unknown solution status")
        else:
            print("Other solution status")


# call the main function
try:
    main()
except mosek.MosekException as e:
    print("ERROR: %s" % str(e.code))
    if msg is not None:
        print("\t%s" % e.msg)
        sys.exit(1)
except:
    import traceback
    traceback.print_exc()
    sys.exit(1)

==> code/numerical/main_clt_linear_one_dim.py <==
from utils import *
# d is not used

try:
    n, t, d, sd = get_params_from_arguments()
    print('n, t, d, sd = {}'.format((n, t, d, sd)))
except:
    print('===== Not parsing input arguments & using default values =====')
    n, t, d, sd = 50, 100, 10, 1

B, c, d = create_one_dim_inf_dim_market(n, sd=2022, normalize=True)

t_list = [2000, 5000]

np.random.seed(sd)
nsw_list = []
for t in t_list:
    v_mat = sample_market_instance_one_dim(c, d, t)
    x_eq, p_eq = compute_me_fin_dim(v_mat, B, max_iter=5000)
    u_eq = (v_mat * x_eq).sum(axis=1)
    nsw = (B * np.log(u_eq)).sum()
    print(f'seed={sd}, t={t}, nsw={nsw}')
    nsw_list.append(nsw)
    np.savez_compressed(
        f'results/nsw_list_clt_n_{n}_one_dim_sd_{sd}', 
        t_list=t_list, 
        nsw_list=nsw_list
    )

==> code/numerical/main_linear_one_dim.py <==
from utils import *
# d is not used

try:
    n, t, d, sd = get_params_from_arguments()
    print('n, t, d, sd = {}'.format((n, t, d, sd)))
except:
    print('===== Not parsing input arguments & using default values =====')
    n, t, d, sd = 50, 100, 10, 1

B, c, d = create_one_dim_inf_dim_market(n, sd=2022, normalize=True)

t_list = np.arange(100, 5100, 100)

np.random.seed(sd)
nsw_list = []
for t in t_list:
    v_mat = sample_market_instance_one_dim(c, d, t)
    x_eq, p_eq = compute_me_fin_dim(v_mat, B, max_iter=5000)
    u_eq = (v_mat * x_eq).sum(axis=1)
    nsw = (B * np.log(u_eq)).sum()
    print(f'seed={sd}, t={t}, nsw={nsw}')
    nsw_list.append(nsw)
    np.savez_compressed(
        f'results/nsw_list_n_{n}_one_dim_sd_{sd}', 
        t_list=t_list, 
        nsw_list=nsw_list
    )

==> code/numerical/main_multiple_features.py <==
from utils import *

try:
    n, t, d, sd = get_params_from_arguments()
    print('n, t, d, sd = {}'.format((n, t, d, sd)))
except:
    print('===== Not parsing input arguments & using default values =====')
    n, t, d, sd = 50, 100, 10, 1

B, alpha, const = create_inf_dim_market(n, d, sd=2022)
t_list = np.arange(100, 5100, 100)

np.random.seed(sd)
nsw_list = []
for t in t_list:
    v_mat = sample_market_instance(alpha, const, t)
    x_eq, p_eq = compute_me_fin_dim(v_mat, B, max_iter=5000)
    u_eq = (v_mat * x_eq).sum(axis=1)
    nsw = (B * np.log(u_eq)).sum()
    print(f'seed={sd}, t={t}, nsw={nsw}')
    nsw_list.append(nsw)
    np.savez_compressed(
        f'results/nsw_list_n_{n}_d_{d}_sd_{sd}', 
        t_list=t_list, 
        nsw_list=nsw_list
    )

==> code/numerical/plot_clt_linear_one_dim.py <==
from utils import create_one_dim_inf_dim_market, solve_one_dim_inf_dim_market, square_integrate
# from utils import eval
import numpy as np
from matplotlib import pyplot as plt
import seaborn as sns
import scipy.stats as sps

font = {'size': 24}
sns.set_theme()

n = 50
B, c, d = create_one_dim_inf_dim_market(n, sd=2022, normalize=True)
u_eq_true, place_of_buyer, bpts = solve_one_dim_inf_dim_market(B, c, d, return_allocation=True)
nsw_true = (B * np.log(u_eq_true)).sum()

# compute variance by integrating p_eq
beta_eq_true = B / u_eq_true
variance_true = 0
# p_integral = 0
for i in range(n):
    j = place_of_buyer[i]
    l, r = bpts[j], bpts[j+1]
    variance_true += (beta_eq_true[i] ** 2) * square_integrate(c[i], d[i], l, r)
    # p_integral += beta_eq_true[i] * eval(c[i], d[i], l, r)
variance_true -= 1

loaded = []
for sd in range(1, 51):
    with np.load(f'results/nsw_list_clt_n_50_one_dim_sd_{sd}.npz') as data:
        if sd == 1: t_list = data['t_list']
        nsw_list = data['nsw_list']
        loaded.append(nsw_list)
loaded = np.array(loaded)

# plot NSW values corr. to maximum t value
t = t_list[-1]
nsw_values = loaded[:, -1]
scaled_nsw_values = (t**0.5) * (nsw_values - nsw_true)
plt.hist((t**0.5) * (nsw_values - nsw_true), density=True, label=r'$\sqrt{t}({\rm NSW}^{\gamma} - {\rm NSW}^*)$')
normal_dist_x = np.linspace(-0.3, 0.3, 1000)
normal_dist_y = sps.norm.pdf(normal_dist_x, loc=0, scale=variance_true**0.5)
plt.plot(normal_dist_x, normal_dist_y, label=r'${\rm}N(0, \sigma_N^2)$')

plt.legend()
# plt.title(r'$v_i(\theta) = \alpha_i^\top \theta + c_i$')
plt.savefig('plots/nsw_one_dim_clt_verify.pdf', bbox_inches = 'tight')

==> code/numerical/plot_linear_one_dim.py <==
from utils import create_one_dim_inf_dim_market, solve_one_dim_inf_dim_market
from json import load
import numpy as np
from matplotlib import pyplot as plt
import matplotlib
import pandas as pd
import seaborn as sns

font = {'size': 24}
sns.set_theme()

n = 50
B, c, d = create_one_dim_inf_dim_market(n, sd=2022, normalize=True)
u_eq_true = solve_one_dim_inf_dim_market(B, c, d)
nsw_true = (B * np.log(u_eq_true)).sum()

loaded = []
for sd in range(1, 11):
    with np.load(f'results/nsw_list_n_50_one_dim_sd_{sd}.npz') as data:
        if sd == 1: t_list = data['t_list']
        nsw_list = data['nsw_list']
        loaded.append(nsw_list)
loaded = np.array(loaded)

mean_arr = loaded.mean(axis=0)
se_arr = loaded.std(axis=0) / loaded.shape[0]
plt.errorbar(t_list, mean_arr, se_arr, label=r'NSW$^{\gamma}$')
plt.plot(t_list, [nsw_true]*len(t_list), label=r'NSW$^*$')
plt.fill_between(t_list, loaded.min(axis=0), loaded.max(axis=0), alpha=0.5)
plt.xlabel(r'$t$')
plt.ylabel(r'NSW')
plt.legend()
# plt.title(r'$v_i(\theta) = \alpha_i^\top \theta + c_i$')
plt.savefig('plots/nsw_one_dim_increasing_t.pdf', bbox_inches = 'tight')

==> code/numerical/plot_multiple_features.py <==
from distutils.ccompiler import show_compilers
from json import load
import numpy as np
from matplotlib import pyplot as plt
import matplotlib
import pandas as pd
import seaborn as sns

font = {'size': 24}
sns.set_theme()

loaded = []
for sd in range(1, 11):
    with np.load(f'results/nsw_list_n_50_d_10_sd_{sd}.npz') as data:
        if sd == 1: t_list = data['t_list']
        nsw_list = data['nsw_list']
        loaded.append(nsw_list)
loaded = np.array(loaded)

mean_arr = loaded.mean(axis=0)
se_arr = loaded.std(axis=0) / loaded.shape[0]
plt.errorbar(t_list, mean_arr, se_arr, label=r'NSW$^{\gamma}$')
plt.fill_between(t_list, loaded.min(axis=0), loaded.max(axis=0), alpha=0.5)
plt.xlabel(r'$t$')
plt.ylabel(r'NSW')
plt.legend()
# plt.title(r'$v_i(\theta) = \alpha_i^\top \theta + c_i$')
plt.savefig('plots/nsw_multi_feature_increasing_t.pdf', bbox_inches = 'tight')

==> code/numerical/run_clt_one_dim.sh <==
for sd in {1..50}
do
	~/miniconda3/bin/python main_clt_linear_one_dim.py --sd=$sd &
done

wait;
echo 'All done.'

==> code/numerical/run_multi_feature.sh <==
for sd in {1..10}
do
	~/miniconda3/bin/python main.py --sd=$sd &
done

wait;

echo 'All done.'

==> code/numerical/run_one_dim.sh <==
for sd in {1..10}
do
	~/miniconda3/bin/python main_linear_one_dim.py --sd=$sd &
done

wait;

echo 'All done.'

==> code/numerical/utils.py <==
import cvxpy as cp
import numpy as np
import argparse

# let Theta = [0,1]^d
# s(theta) = uniform
def get_params_from_arguments():
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", type=int, default=50)
    parser.add_argument("--t", type=int, default=100)
    parser.add_argument("--d", type=int, default=10)
    parser.add_argument("--sd", type=int, default=1)
    args = parser.parse_args()
    n, t, d, sd = args.n, args.t, args.d, args.sd
    return n, t, d, sd

def eval(cc, dd, ll, rr):
    return 0.5 * cc * (rr**2 - ll**2) + dd * (rr - ll)

def square_integrate(cc, dd, ll, rr): 
    ''' integrate (cc * theta + dd)^2 on [ll, rr] '''
    term1 = (1/3) * (cc**2) * (rr**3 - ll**3) 
    term2 = cc * dd * (rr**2 - ll**2)
    term3 = (dd**2) * (rr - ll)
    return term1 + term2 + term3

def create_one_dim_inf_dim_market(n, sd=2022, normalize=True):
    # n, sd = 100, 2022
    curr_rand_state = np.random.get_state()
    np.random.seed(sd)
    B = np.random.uniform(size=n)
    B /= B.sum()

    # valuations: v[i](theta) = c[i] * theta + d[i]

    if normalize:
        d = np.random.uniform(low=0.0, high=2.0, size=n)
        c = (1 - d) * 2
    else: 
        raise NotImplementedError()

    np.random.set_state(curr_rand_state)
    return B, c, d

def move_knife(i, ui, l, c, d):
    ''' given v[i], utility value and left endpoint, find right endpoint '''
    aa, bb, cc = c[i]/2, d[i], - (c[i]/2 * l**2 + d[i] * l + ui)
    return (-bb + np.sqrt(bb**2 - 4 * aa * cc))/(2*aa)

def solve_one_dim_inf_dim_market(B, c, d, return_allocation=False):
    n = len(B)
    sorted_indices = np.argsort(d)[::-1]
    place_of_buyer = [-1] * n
    for ii, jj in enumerate(sorted_indices):
        place_of_buyer[jj] = ii

    B, c, d = B[sorted_indices], c[sorted_indices], d[sorted_indices]

    # build EG using CVXPY
    u = cp.Variable(n, nonneg=True)
    z, w, s, t = cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1)
    G = [np.array([ [d[i], c[i]/2], [-d[i+1], -c[i+1]/2] ]) for i in range(n-1)]
    objective = cp.Maximize(cp.sum(B * cp.log(u)))
    # linear constraints for slack variables z, w
    constraints = [z>=0, z<=1, w<=0, w>=-1] 

    # linear constraints u together with z, w
    constraints.append(u[0] <= z[0])
    for i in range(1, n-1):
        constraints.append(u[i] <= z[i] + w[i-1])
    constraints.append(u[n-1] <= 1+w[n-2])
    # second order cone constraints
    for i in range(n-1):
        constraints.append(z[i]+w[i] >= 0)
        constraints.append(G[i][0,0]*s[i]+G[i][0,1]*t[i] == z[i])
        constraints.append(G[i][1,0]*s[i]+G[i][1,1]*t[i] == w[i])
        constraints.append(s[i]**2 <= t[i])

    prob = cp.Problem(objective, constraints)
    prob.solve()
    assert(prob.status=='optimal')
    u, z, w, s, t = u.value, z.value, w.value, s.value, t.value
    # revert to original order
    u_eq, c, d = u[place_of_buyer], c[place_of_buyer], d[place_of_buyer]
    if return_allocation:
        bpts = [0]
        for j in range(n-1):
            i = sorted_indices[j] # get the j-th buyer i
            bpts.append(move_knife(i, u_eq[i], bpts[-1], c, d))
        bpts.append(1)
        return u_eq, place_of_buyer, bpts
    return u_eq

def create_inf_dim_market(n, d=5, sd=2022, normalize=False):
    # supplies s = uniform on [0,1]^d
    curr_rand_state = np.random.get_state()
    np.random.seed(sd)
    B = np.random.uniform(size=n)
    B /= B.sum()

    # valuations
    alpha = np.random.normal(size=(n,d))
    const = np.array( 
        [0.005 - alpha[i][alpha[i]<0].sum() for i in range(n)] 
    )

    if normalize: # make them integrate to 1
        integrals = alpha.sum(axis=1)/2 + const
        for i in range(n):
            alpha[i] /= integrals[i]
            const[i] /= integrals[i]

    np.random.set_state(curr_rand_state)
    return B, alpha, const

def sample_market_instance_one_dim(c, d, t):
    n = len(c)
    theta_list = np.random.uniform(size=t)
    v_mat = np.array([ c[i] * theta_list + d[i] for i in range(n)])
    return v_mat

def sample_market_instance(alpha, const, t):
    # v_func = lambda i, theta: alpha[i] @ theta + const[i]
    # sample some items
    n, d = alpha.shape
    theta_list = np.random.uniform(size=(t, d))
    
    v_mat = np.array([ 
        (alpha[i] @ theta_list.T) + const[i] for i in range(n)
    ])
    
    return v_mat

def check_eq(B, v_mat, x_eq, s, p_eq):
    n, t = v_mat.shape
    u_eq = (v_mat * x_eq).sum(axis=1)
    mkt_clr_res = np.linalg.norm(x_eq.sum(axis=0)-s)
    best_pick = np.argmax(v_mat / p_eq, axis=1)
    u_best = np.array([
        B[i]/p_eq[j] * v_mat[i,j] for i, j in enumerate(best_pick)
    ])
    buyer_subopt_residual = np.linalg.norm(np.maximum(u_best - u_eq, 0))
    print('===================================')
    print(f"n, t={n}, {t}")
    print(f"market clearance residual = {mkt_clr_res}")
    print(f"buyer optimality residual = {buyer_subopt_residual}")
    print('===================================')
    return max(mkt_clr_res, buyer_subopt_residual) <= 5e-5

def compute_b_from_x(x, v, B):
    tt = v*x
    return ((tt.T / np.sum(tt, 1)) * B).T

def pr(v, B, max_iter=5000):
    ''' unit supply for each item '''
    n, m = v.shape
    x = np.multiply((B/np.sum(B)), np.ones(shape=(m,n))).T
    b = v*x
    for iter in range(max_iter): # proportional response dynamics
        p = np.sum(b, axis=0) # compute prices
        x = b/p # compute allocations
        b = compute_b_from_x(x, v, B) # new bids
    return x, p

def compute_me_fin_dim(v, B, s=None, max_iter=1000):
    n, m = v.shape
    if B is None: 
        B = np.ones(n)/n
    if s is None:
        m = v.shape[1]
        s = np.ones(m)/m
    # v_total = v@s
    # v_normalized = (v.T / v_total).T

    # scale the item values
    x, p = pr(v * s, B, max_iter)
    return x*s, p/s

if __name__ == '__main__':
    n = 50
    t = 500
    d = 5
    s = np.ones(shape=t)

    B, alpha, const = create_inf_dim_market(n, d)
    v_mat = sample_market_instance(alpha, const, n, t)
    
    x_eq, p_eq = compute_me_fin_dim(v_mat, B, s, max_iter=10000)
    u_eq = (v_mat * x_eq).sum(axis=1)

    # sanity check
    beta = B / u_eq
    pp = np.array( [ (beta * v_mat[:, j]).max() for j in range(t) ] )
    np.linalg.norm(p_eq - pp)

==> code/test_hessian.m <==
syms b1 b2
c = b1/b2;

% Triangular case
f = 2 * ((5/24 - 1/(6*c^2)) * b1 + (1/(3*c)) * b2);

out_ = latex(hessian(f,[b1, b2]));
out_ = strrep(out_,'b_{1}','\beta_{1}');
out_ = strrep(out_,'\left(\begin{array}{cc}','\begin{bmatrix}');
out_ = strrep(out_,'\end{array}\right)','\end{bmatrix}');
output_tex = strrep(out_,'b_{2}','\beta_{2}')

B = jacobian(f, [b1,b2])
A = hessian(f,[b1, b2]);
b1=.5; b2=1; subs(A)

%{
% uniform on cube case
f2 = b1^2/(6*b2) + b2/2;
jacobian(f2, [b1,b2]);
A = hessian(f2,[b1, b2]);
;
subs(A)
%}
